Dual Decomposition from the Perspective of Relax, Compensate and then Recover

Relax, Compensate and then Recover (RCR) is a paradigm for approximate inference in probabilistic graphical models that has previously provided theoretical and practical insights on iterative belief propagation and some of its generalizations. In this paper, we characterize the technique of dual decomposition in the terms of RCR, viewing it as a specific way to compensate for relaxed equivalence constraints. Among other insights gathered from this perspective, we propose novel heuristics for recovering relaxed equivalence constraints with the goal of incrementally tightening dual decomposition approximations, all the way to reaching exact solutions. We also show empirically that recovering equivalence constraints can sometimes tighten the corresponding approximation (and obtaining exact results), without increasing much the complexity of inference.

==> figs/plot.py <==
#!/usr/bin/env python2.5

import sys
from pylab import *
import numpy as np
import os.path

fs = 18 # fontsize
rcParams.update({'xtick.labelsize': fs, 'ytick.labelsize': fs})

class Struct:
    def __init__(self, **entries):
        pass
    def __repr__(self):
        args = ['%s=%s' % (k, repr(v)) for (k, v) in vars(self).items()]
        return 'Struct(%s)' % ', '.join(args)

def get_rcr_solution(data):
    sol = None
    if data.viols[-1] == 0:
        sol = data.iters[-1][-1]-rcr_data.sumw
        alt_sol = data.lbounds[-1]
        if abs(sol-alt_sol) > 0.02:
            print "lbound does not match ubound"
    return sol

def get_mplp_solution(data):
    sol = None
    if abs(data.gaps[-1][-1]) < 0.0002:
        sol = data.decoded[-1][-1]
    return sol

def parse_rcr_file(filename):
    f=open(filename,'r')
    data = Struct()

    st = f.readline()
    data.sumw = float(st.split()[-1])
    data.ctimes = []
    data.iters = []
    data.neds = []
    data.rbounds = []
    data.cbounds = []
    data.lbounds = []
    data.viols = []
    data.unbiased = []

    data.clusters = []
    data.ac_size = []

    st = f.readline()
    while st:
        ctime = float(st.split()[-1])
        data.ctimes.append(ctime)
        st = f.readline()
        st = st[15:].split()
        cluster = int(st[0])
        ac_size = (int(st[2]),int(st[4]))
        data.clusters.append(cluster)
        data.ac_size.append(ac_size)

        iters = []
        data.iters.append(iters)

        st = f.readline()
        while not st.startswith('*'):
            st = st.rstrip('-+ \n')
            line = st.split()
            weight = float(line[-1][1:-1])
            iters.append(weight)
            st = f.readline()

        line = st.split()
        
        ned_data = line[1][1:-1].split(',')
        data.neds.append(ned_data[0])
        bound_data = line[2][1:-1].split(',')
        data.rbounds.append(float(bound_data[0]))
        data.cbounds.append(float(bound_data[1]))
        data.lbounds.append(float(bound_data[3]))
        unbiased_data = line[9][9:]
        data.unbiased.append(int(unbiased_data))
        viol_data = line[5][5:]
        data.viols.append(int(viol_data))

        st = f.readline()

    f.close()
    return data

def parse_mplp_file(filename):
    f=open(filename,'r')
    data = Struct()

    st = f.readline()
    data.sumw = None
    data.ctimes = []
    data.iters = []
    data.decoded = []
    data.neds = []
    data.rbounds = []
    data.cbounds = []
    data.lbounds = []
    data.unbiased = []
    data.gaps = []

    for line in f:
        line = line.strip()
        if not line.startswith("Iter="):
            continue
        line = line.split()

        it = int(line[0][5:])
        if it == 1:
            data.ctimes.append(None)
            iters = []
            data.iters.append(iters)
            decoded = []
            data.decoded.append(decoded)
            gaps = []
            data.gaps.append(gaps)

        weight = float(line[1][10:])
        decode = float(line[2][8:])
        gap = float(line[4][7:])
        iters.append(weight)
        decoded.append(decode)
        gaps.append(gap)

    f.close()
    return data

def filter_lbounds(lbounds,iters,thresh):
    new_lbounds = []
    new_iters = []
    last = -1e400 # -inf
    for lb,i in zip(lbounds,iters):
        # if lb < thresh: continue
        if last > lb: lb = last
        new_lbounds.append(lb)
        new_iters.append(i)
        last = lb
    return new_lbounds,new_iters

def plot_rcr_data(data,basename,sol):
    sumw = data.sumw
    xdata,xiter = [],[]
    zdata,ziter = [],[]

    count = 0
    for iters in data.iters:
        for point in iters:
            xdata.append(point-sumw)
            xiter.append(count)
            count += 1
        zdata.append(xdata[-1])
        ziter.append(xiter[-1])

    #################### plot data

    cla()
    plot(xiter,xdata,'r-',label='upper bound')
    #plot(ziter,zdata,'ro')
    #plot(ziter,data.cbounds,'ro',label='dd (recover)')

    # thresh = 3*(xdata[-1] - (xdata[0]-xdata[-1]))
    thresh = -1e200
    lbounds,liters = filter_lbounds(data.lbounds,ziter,thresh)
    plot(liters,lbounds,'r--',label='lower bound')

    xends = [xiter[0],xiter[-1]]
    yends = [sol,sol]
    plot(xends,yends,'k:',label='map',linewidth=2)

    a = axis()
    a = (a[0],a[1],sol-(xdata[0]-sol),xdata[0])
    axis(a)

    title(basename,fontsize=fs)
    xlabel('iterations',fontsize=fs)
    ylabel('objective',fontsize=fs)
    legend(loc='best')
    savefig('%s.png' % basename)
    savefig('%s.eps' % basename)
    savefig('%s.pdf' % basename)

def plot_mplp_data(data,basename,sol):
    sumw = data.sumw
    xdata,xiter = [],[]
    ydata,yiter = [],[]
    zdata,ziter = [],[]

    count = 0
    for iters in data.iters:
        for point in iters:
            xdata.append(point)
            xiter.append(count)
            count += 1
        zdata.append(xdata[-1])
        ziter.append(xiter[-1])

    for decoded in data.decoded:
        for point in decoded:
            ydata.append(point)

    cla()
    plot(xiter,xdata,'b-',label='mplp (ubound)')
    # plot(xiter,ydata,'b-',label='dd (lbound)')
    # plot(ziter,zdata,'rx',label='mplp (tighten)')

    #thresh = 3*(xdata[-1] - (xdata[0]-xdata[-1]))
    thresh = -1e400 # -inf
    lbounds,liters = filter_lbounds(ydata,xiter,thresh)
    plot(liters,lbounds,'b--',label='mplp (lbound)')

    xends = [xiter[0],xiter[-1]]
    yends = [sol,sol]
    plot(xends,yends,'k:',label='map',linewidth=2)

    a = axis()
    a = (a[0],a[1],sol-(xdata[0]-sol),xdata[0])
    axis(a)

    title(basename,fontsize=fs)
    xlabel('iterations',fontsize=fs)
    ylabel('objective',fontsize=fs)
    legend(loc='best')
    savefig('%s.mplp.png' % basename)
    savefig('%s.mplp.eps' % basename)
    savefig('%s.mplp.pdf' % basename)


if len(sys.argv) == 1:
    print "Usage: %s [log filename]" % sys.argv[0]
    exit

filename = sys.argv[1]
basename = os.path.basename(filename)
basename = os.path.splitext(basename)[0]

rcr_data = parse_rcr_file(filename)
rcr_sol = get_rcr_solution(rcr_data)

plot_rcr_data(rcr_data,basename,rcr_sol)

